Data-Driven Search-based Software Engineering

This paper introduces Data-Driven Search-based Software Engineering (DSE), which combines insights from Mining Software Repositories (MSR) and Search-based Software Engineering (SBSE). While MSR formulates software engineering problems as data mining problems, SBSE reformulates SE problems as optimization problems and use meta-heuristic algorithms to solve them. Both MSR and SBSE share the common goal of providing insights to improve software engineering. The algorithms used in these two areas also have intrinsic relationships. We, therefore, argue that combining these two fields is useful for situations (a) which require learning from a large data source or (b) when optimizers need to know the lay of the land to find better solutions, faster. This paper aims to answer the following three questions: (1) What are the various topics addressed by DSE? (2) What types of data are used by the researchers in this area? (3) What research approaches do researchers use? The paper briefly sets out to act as a practical guide to develop new DSE techniques and also to serve as a teaching resource. This paper also presents a resource (tiny.cc/data-se) for exploring DSE. The resource contains 89 artifacts which are related to DSE, divided into 13 groups such as requirements engineering, software product lines, software processes. All the materials in this repository have been used in recent software engineering papers; i.e., for all this material, there exist baseline results against which researchers can comparatively assess their new ideas.

==> bib_cleanup.py <==


import bibtexparser

with open('bib.bib') as bibtex_file:
    bibtex_str = bibtex_file.read()

bib_database = bibtexparser.loads(bibtex_str)
d = bib_database.get_entry_dict()



# Checking for duplicates
t = []
for key in d.keys():
    if key not in t:
        t.append(d[key]['title'].replace('\n', ' ').strip().lower())
    else:
        print key


# Cleaning the bib and create a new bib
new = []
for key in d.keys():
    t = {}
    try:
        t['ID'] = d[key]['ID']
        t['ENTRYTYPE'] = d[key]['ENTRYTYPE']
        t['title'] = d[key]['title'].replace('\n', ' ').strip()
        t['author'] = d[key]['author'].replace('\n', ' ').strip()
        if d[key]['ENTRYTYPE'] != 'book':
            if 'journal' in d[key].keys():
                t['journal'] = d[key]['journal']
            elif 'booktitle' in d[key].keys():
                t['booktitle'] = d[key]['booktitle']
            else:
                print '>> ', d[key]
        else:
            t['publisher'] = d[key]['publisher']

        t['year'] = d[key]['year']

    except:
        print key, d[key]


    new.append(t)

from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bibdatabase import BibDatabase

db = BibDatabase()
db.entries = new
writer = BibTexWriter()
writer.indent = '    '
with open('new_bib.bib', 'w') as bibfile:
    bibfile.write(writer.write(db))
